A Constructive Lower Bound for the Growth Constant of Ternary Cap Sets

Let $r_3(d)$ denote the maximum size of a cap set in $\mathbb{F}_3^d$. We prove that the exponential growth constant $\Lambda = \lim_{d\to\infty} r_3(d)^{1/d}$ is strictly greater than $2.22920646813$. The main advance comes from combining two-color recursive synchronization with cross-layer joint filling of a seven-dimensional local alphabet that contains collinear triples (lines). By encoding marked positions as $14$-step closed walks on a two-state directed graph, any zero-sum triple with a fixed outermost color is forced to choose the identical closed walk---and hence the identical record---at every recursive layer, at a net cost of $1000$ dimensions per level. Because the open seven-dimensional coordinates are deferred to the outermost layer, all positions of the same type across all layers can be pooled per record and filled jointly via grouped binary-flag nodes. A $2\times 2$ transfer matrix governs the weighted record count, and spectral dominance over two tilted tail matrices converts this count into a capacity lower bound. Feeding each resulting bound back into the filling parameters iteratively amplifies the growth rate, while a companion-path score exclusion test further enlarges the admissible walk family. The final bound is certified by finite enumeration and exact integer comparisons.

==> anc/appendix_a_data.json <==
{
  "rows": [
    [2271, 0],
    [863, 0],
    [2463, 0],
    [1695, 0],
    [2847, 0],
    [1375, 0],
    [3615, 0],
    [735, 0],
    [3167, 0],
    [1439, 0],
    [2287, 0],
    [879, 0],
    [2479, 0],
    [1711, 0],
    [2863, 0],
    [1391, 0],
    [3631, 0],
    [751, 0],
    [3183, 0],
    [1455, 0],
    [2295, 0],
    [887, 0],
    [2487, 0],
    [1719, 0],
    [2871, 0],
    [1399, 0],
    [3639, 0],
    [759, 0],
    [3191, 0],
    [1463, 0],
    [2299, 0],
    [891, 0],
    [2491, 0],
    [1723, 0],
    [2875, 0],
    [1403, 0],
    [3643, 0],
    [763, 0],
    [3195, 0],
    [1467, 0],
    [2301, 0],
    [893, 0],
    [2493, 0],
    [1725, 0],
    [2877, 0],
    [1405, 0],
    [3645, 0],
    [765, 0],
    [3197, 0],
    [1469, 0],
    [2302, null],
    [894, null],
    [2494, null],
    [1726, null],
    [2878, null],
    [1406, null],
    [3646, null],
    [766, null],
    [3198, null],
    [1470, null],
    [2019, 1],
    [3043, 1],
    [3555, 1],
    [3811, 1],
    [3939, 1],
    [4003, null],
    [1997, 1],
    [3021, 1],
    [3533, 1],
    [3789, 1],
    [3917, 1],
    [3981, null],
    [2022, 2],
    [3046, 2],
    [3558, 2],
    [3814, 2],
    [3942, 2],
    [4006, null],
    [2010, 2],
    [3034, 2],
    [3546, 2],
    [3802, 2],
    [3930, 2],
    [3994, null],
    [2028, 2],
    [3052, 2],
    [3564, 2],
    [3820, 2],
    [3948, 2],
    [4012, null],
    [2005, 1],
    [3029, 1],
    [3541, 1],
    [3797, 1],
    [3925, 1],
    [3989, null],
    [2040, 2],
    [3064, 2],
    [3576, 2],
    [3832, 2],
    [3960, 2],
    [4024, null],
    [1995, 1],
    [3019, 1],
    [3531, 1],
    [3787, 1],
    [3915, 1],
    [3979, null],
    [2033, 1],
    [3057, 1],
    [3569, 1],
    [3825, 1],
    [3953, 1],
    [4017, null],
    [2006, 2],
    [3030, 2],
    [3542, 2],
    [3798, 2],
    [3926, 2],
    [3990, null],
    [5923, 1],
    [7331, 1],
    [5731, 1],
    [6499, 1],
    [5347, 1],
    [6819, 1],
    [4579, 1],
    [7459, 1],
    [5027, 1],
    [6755, 1],
    [5901, 1],
    [7309, 1],
    [5709, 1],
    [6477, 1],
    [5325, 1],
    [6797, 1],
    [4557, 1],
    [7437, 1],
    [5005, 1],
    [6733, 1],
    [5926, 2],
    [7334, 2],
    [5734, 2],
    [6502, 2],
    [5350, 2],
    [6822, 2],
    [4582, 2],
    [7462, 2],
    [5030, 2],
    [6758, 2],
    [5914, 2],
    [7322, 2],
    [5722, 2],
    [6490, 2],
    [5338, 2],
    [6810, 2],
    [4570, 2],
    [7450, 2],
    [5018, 2],
    [6746, 2],
    [5932, 2],
    [7340, 2],
    [5740, 2],
    [6508, 2],
    [5356, 2],
    [6828, 2],
    [4588, 2],
    [7468, 2],
    [5036, 2],
    [6764, 2],
    [5909, 1],
    [7317, 1],
    [5717, 1],
    [6485, 1],
    [5333, 1],
    [6805, 1],
    [4565, 1],
    [7445, 1],
    [5013, 1],
    [6741, 1],
    [5944, 2],
    [7352, 2],
    [5752, 2],
    [6520, 2],
    [5368, 2],
    [6840, 2],
    [4600, 2],
    [7480, 2],
    [5048, 2],
    [6776, 2],
    [5899, 1],
    [7307, 1],
    [5707, 1],
    [6475, 1],
    [5323, 1],
    [6795, 1],
    [4555, 1],
    [7435, 1],
    [5003, 1],
    [6731, 1],
    [5937, 1],
    [7345, 1],
    [5745, 1],
    [6513, 1],
    [5361, 1],
    [6833, 1],
    [4593, 1],
    [7473, 1],
    [5041, 1],
    [6769, 1],
    [5910, 2],
    [7318, 2],
    [5718, 2],
    [6486, 2],
    [5334, 2],
    [6806, 2],
    [4566, 2],
    [7446, 2],
    [5014, 2],
    [6742, 2],
    [10460, 1],
    [9052, 1],
    [10652, 1],
    [9884, 1],
    [11036, 1],
    [9564, 1],
    [11804, 1],
    [8924, 1],
    [11356, 1],
    [9628, 1],
    [10482, 1],
    [9074, 1],
    [10674, 1],
    [9906, 1],
    [11058, 1],
    [9586, 1],
    [11826, 1],
    [8946, 1],
    [11378, 1],
    [9650, 1],
    [10457, 0],
    [9049, 0],
    [10649, 0],
    [9881, 0],
    [11033, 0],
    [9561, 0],
    [11801, 0],
    [8921, 0],
    [11353, 0],
    [9625, 0],
    [10469, 0],
    [9061, 0],
    [10661, 0],
    [9893, 0],
    [11045, 0],
    [9573, 0],
    [11813, 0],
    [8933, 0],
    [11365, 0],
    [9637, 0],
    [10451, 0],
    [9043, 0],
    [10643, 0],
    [9875, 0],
    [11027, 0],
    [9555, 0],
    [11795, 0],
    [8915, 0],
    [11347, 0],
    [9619, 0],
    [10474, 1],
    [9066, 1],
    [10666, 1],
    [9898, 1],
    [11050, 1],
    [9578, 1],
    [11818, 1],
    [8938, 1],
    [11370, 1],
    [9642, 1],
    [10439, 0],
    [9031, 0],
    [10631, 0],
    [9863, 0],
    [11015, 0],
    [9543, 0],
    [11783, 0],
    [8903, 0],
    [11335, 0],
    [9607, 0],
    [10484, 1],
    [9076, 1],
    [10676, 1],
    [9908, 1],
    [11060, 1],
    [9588, 1],
    [11828, 1],
    [8948, 1],
    [11380, 1],
    [9652, 1],
    [10446, 1],
    [9038, 1],
    [10638, 1],
    [9870, 1],
    [11022, 1],
    [9550, 1],
    [11790, 1],
    [8910, 1],
    [11342, 1],
    [9614, 1],
    [10473, 0],
    [9065, 0],
    [10665, 0],
    [9897, 0],
    [11049, 0],
    [9577, 0],
    [11817, 0],
    [8937, 0],
    [11369, 0],
    [9641, 0],
    [4127, 0],
    [4143, 0],
    [4151, 0],
    [4155, 0],
    [4157, 0],
    [4158, null],
    [10176, 2],
    [11200, 2],
    [11712, 2],
    [11968, 2],
    [12096, 2],
    [12160, null],
    [12316, 1],
    [12338, 1],
    [12313, 0],
    [12325, 0],
    [12307, 0],
    [12330, 1],
    [12295, 0],
    [12340, 1],
    [12302, 1],
    [12329, 0],
    [14080, 2],
    [15488, 2],
    [13888, 2],
    [14656, 2],
    [13504, 2],
    [14976, 2],
    [12736, 2],
    [15616, 2],
    [13184, 2],
    [14912, 2]
  ],
  "lower": [
    7, 7, 6, 7, 6, 7, 7, 6, 7, 7, 7, 6, 7, 6, 7, 7, 6, 7,
    7, 7, 6, 7, 6, 7, 7, 6, 7, 8, 8, 7, 8, 7, 8, 8, 7, 8,
    7, 7, 6, 7, 6, 7, 7, 6, 7, 7, 8, 9, 7, 8, 9, 7, 8, 9,
    6, 7, 8, 6, 7, 8, 6, 7, 8, 6, 7, 8, 6, 7, 8, 6, 7, 8,
    7, 8, 9, 7, 8, 9, 7, 8, 9, 8, 8, 7, 8, 7, 8, 8, 7, 8,
    9, 9, 8, 9, 8, 9, 9, 8, 9, 9, 9, 8, 9, 8, 9, 9, 8, 9,
    8, 8, 7, 8, 7, 8, 8, 7, 8, 8, 9, 10, 8, 9, 10, 8, 9, 10,
    8, 9, 10, 8, 9, 10, 8, 9, 10, 7, 8, 9, 7, 8, 9, 7, 8, 9,
    8, 9, 10, 8, 9, 10, 8, 9, 10, 8, 9, 10, 8, 9, 10, 8, 9, 10
  ],
  "upper": [
    15, 15, 15, 16, 15, 16, 15, 15, 16, 14, 14, 14, 15, 14, 15, 14, 14, 15,
    15, 15, 15, 16, 15, 16, 15, 15, 16, 15, 15, 15, 16, 15, 16, 15, 15, 16,
    14, 14, 14, 15, 14, 15, 14, 14, 15, 15, 16, 16, 15, 16, 16, 15, 16, 16,
    16, 17, 17, 16, 17, 17, 16, 17, 17, 16, 17, 17, 16, 17, 17, 16, 17, 17,
    16, 17, 17, 16, 17, 17, 16, 17, 17, 16, 16, 16, 17, 16, 17, 16, 16, 17,
    16, 16, 16, 17, 16, 17, 16, 16, 17, 16, 16, 16, 17, 16, 17, 16, 16, 17,
    15, 15, 15, 16, 15, 16, 15, 15, 16, 16, 17, 17, 16, 17, 17, 16, 17, 17,
    16, 17, 17, 16, 17, 17, 16, 17, 17, 17, 18, 18, 17, 18, 18, 17, 18, 18,
    17, 18, 18, 17, 18, 18, 17, 18, 18, 17, 18, 18, 17, 18, 18, 17, 18, 18
  ],
  "node_rates": {
    "144": [
      "83687045931462546091242672167750114398031014034192432893249086563426312341774095066573233403469/266998379490113760299377713271194014325338065294581596243380200977777465722580068752870260867072",
      "175200339186461933057756238946445128044329404259364645489711265331178228042036134710721877997459/533996758980227520598755426542388028650676130589163192486760401955554931445160137505740521734144"
    ],
    "182": [
      "46007440047933631029983441303699599887069913243721166494935850827794171411340109610251549131091984081454017/146783911423364576743092537299333564210980159306769991919205685720763064069663027716481187399048043939495936",
      "96300598373669159223726393270755059648857256672502528468585358330716604134317878700697031126295648029509887/293567822846729153486185074598667128421960318613539983838411371441526128139326055432962374798096087878991872"
    ],
    "183": [
      "92014880095867262059966323036602661163154015988327846665394879179729643867454653073314687526907077745115251/293567822846729153486185074598667128421960318613539983838411371441526128139326055432962374798096087878991872",
      "192599587888972251668424213034371188207231427203045265778479932344524734519186022415900924424309586941571133/587135645693458306972370149197334256843920637227079967676822742883052256278652110865924749596192175757983744"
    ],
    "252": [
      "3394749888203068790134918847986898059525375587100618785129582554054158795912743816130405771942214569900003456762357295938424095/10830740992659433045228180406808920716548582325686783496759685861775864483615725089999900023844295226942934417817982702456930304",
      "227348289246569254954463123236284027185472589231980421413332651994554043808769827118965504471669526351417717343031125688235899423/693167423530203714894603546035770925859109268843954143792619895153655326951406405759993601526034894524347802740350892957243539456"
    ],
    "641": [
      "34242548769327816201444608549225476667866419942891828523658875423671531764191596791017919690375824913328637090896746912437216665968444079632257678160357420508407360871544178416444753060534292034772396636522462481079910047539638364362969522850765/109248748468303532426524291739177087748419720352823839299932287987941986104404083859807145179079545499532163655162810211465442126301091677476673225561388319475223061782757614525859074636379160981159362824370366086868021215846014341794428966928384",
      "143292563262408762813870112193254484202547074528919545957827796285580186428622484209173987257701298161418656905912005976935165769222352944295307396444849134755050658102535478896555663723741505900202018940747641142036811046359603386184519454643091/436994993873214129706097166956708350993678881411295357199729151951767944417616335439228580716318181998128654620651240845861768505204366709906692902245553277900892247131030458103436298545516643924637451297481464347472084863384057367177715867713536"
    ]
  },
  "rounds": [
    {
      "z": "2",
      "s": "6271869116385068399051659559147/6250000000000000000000000000000",
      "v": "100136922663507620054575217212779/100000000000000000000000000000000",
      "p": "50284564019636538534320388952187/50000000000000000000000000000000",
      "q": "100481409256866172807301291084071/100000000000000000000000000000000",
      "N": "12536069699234796012439727222269974257099866420396234221582134643/78125000000000000000000000000000000000000000000000000000000000",
      "X": "630370799345797866832420540098160029292160069880830072228364017500986149290859165061629523314241/3906250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "100481409256866172807301291084071/781250000000000000000000000000",
      "J": 8619997798499300956166357653,
      "bound": "2.228868987790439509571012"
    },
    {
      "z": "2.20",
      "s": "100388018147820554614103351801247/100000000000000000000000000000000",
      "v": "10015179039030178476341737932379/10000000000000000000000000000000",
      "p": "100681613491422064929210707416531/100000000000000000000000000000000",
      "q": "20106781618087919832906089064771/20000000000000000000000000000000",
      "N": "20063997438071222917789617798837201793688699387408581746472642743/125000000000000000000000000000000000000000000000000000000000000",
      "X": "2020075635152769383996978912938341978141924164922538074695686580913638062343504634821445655384533/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "20106781618087919832906089064771/156250000000000000000000000000",
      "J": 9845319270266868168558992989,
      "bound": "2.229165249379640409502069"
    },
    {
      "z": "2.229165249379640409502069",
      "s": "25098321397071766705098447835283/25000000000000000000000000000000",
      "v": "100153844965323890881792656650271/100000000000000000000000000000000",
      "p": "5034864482823762749614734066843/5000000000000000000000000000000",
      "q": "25135291746637319404035360224919/25000000000000000000000000000000",
      "N": "50162165663413459311243260107646188252524335437239918393398428623/312500000000000000000000000000000000000000000000000000000000000",
      "X": "252559706280242116680454145643627133345100758288331165245300579880996818925838019418062446447189/1562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "25135291746637319404035360224919/195312500000000000000000000000",
      "J": 10028797434351935063542336616,
      "bound": "2.229206410307698641566500"
    },
    {
      "z": "2.229206410307698641566500",
      "s": "2007865859472321268529581564957/2000000000000000000000000000000",
      "v": "100153847845939167898946021784311/100000000000000000000000000000000",
      "p": "5034865582873770833047036822577/5000000000000000000000000000000",
      "q": "100541177164600105682188464555669/100000000000000000000000000000000",
      "N": "4012973496706749141650302969204078403426382664611281161789885897/25000000000000000000000000000000000000000000000000000000000000",
      "X": "20204782143553420795616289576110639160719078224112717896221792970723082753876415495690263496569/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "100541177164600105682188464555669/781250000000000000000000000000",
      "J": 10029057230362894630468021680,
      "bound": "2.229206468054546469298121"
    },
    {
      "z": "2.229206468054546469298121",
      "s": "25098323245994309386646786315363/25000000000000000000000000000000",
      "v": "391225968163986322114992742271/390625000000000000000000000000",
      "p": "12587163961042693099555552299707/12500000000000000000000000000000",
      "q": "4021647087155172092887381772689/4000000000000000000000000000000",
      "N": "195945971535573857017732746926591168097707824978148419054903103/1220703125000000000000000000000000000000000000000000000000000",
      "X": "2466404071224072623377650241848302191006589191978956434428745776362054858840503955365700290821/15258789062500000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "4021647087155172092887381772689/31250000000000000000000000000",
      "J": 10029057594846176740447243000,
      "bound": "2.229206468135561908393216"
    },
    {
      "z": "2.229206468135561908393216",
      "s": "100393292983991773665728074714157/100000000000000000000000000000000",
      "v": "100153847849986168211011060270621/100000000000000000000000000000000",
      "p": "3146790990262026505081700021747/3125000000000000000000000000000",
      "q": "50270588589449667598477271543357/50000000000000000000000000000000",
      "N": "200648674852451606095072894825908954615281291066387091720038696467/1250000000000000000000000000000000000000000000000000000000000000",
      "X": "631399442233709564491866754957068593529384123126147173738045022612862672644251102972035432067849/3906250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "50270588589449667598477271543357/390625000000000000000000000000",
      "J": 10029057595357525401811520045,
      "bound": "2.229206468135675568299202"
    },
    {
      "z": "2.229206468135675568299202",
      "s": "50196646491995897029525028048551/50000000000000000000000000000000",
      "v": "50076923924993088082668467275767/50000000000000000000000000000000",
      "p": "50348655844192454457347759139437/50000000000000000000000000000000",
      "q": "100541177178899363301902049127017/100000000000000000000000000000000",
      "N": "50162168713112909933176910159145556221044961343882152662999399787/312500000000000000000000000000000000000000000000000000000000000",
      "X": "2525597768934840205097962173654972099100738581812313540677901020122811947140160729800174641099919/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "100541177178899363301902049127017/781250000000000000000000000000",
      "J": 10029057595358242793970674297,
      "bound": "2.229206468135675727757379"
    },
    {
      "z": "2.229206468135675727757379",
      "s": "100393292983991794087660689881419/100000000000000000000000000000000",
      "v": "50076923924993088088248193442939/50000000000000000000000000000000",
      "p": "25174327922096227249981780583553/25000000000000000000000000000000",
      "q": "10054117717889936334133164090009/10000000000000000000000000000000",
      "N": "100324337426225819889949633937121372974077549316784442753781354851/625000000000000000000000000000000000000000000000000000000000000",
      "X": "2525597768934840207829671974440620771524533486505822805822622948470822580411123915761985747365603/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "10054117717889936334133164090009/78125000000000000000000000000",
      "J": 10029057595358243800429767335,
      "bound": "2.229206468135675727981090"
    },
    {
      "z": "2.229206468135675727981090",
      "s": "100393292983991794087700829017679/100000000000000000000000000000000",
      "v": "20030769569997235235302408596017/20000000000000000000000000000000",
      "p": "100697311688384909000046697559099/100000000000000000000000000000000",
      "q": "100541177178899363341386958435829/100000000000000000000000000000000",
      "N": "40129734970490327955993095023257718097469816563693611076281829973/250000000000000000000000000000000000000000000000000000000000000",
      "X": "4040956430295744332533607059446409073735596467127704168776679799669313958818040848752344037074327/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "100541177178899363341386958435829/781250000000000000000000000000",
      "J": 10029057595358243801841773747,
      "bound": "2.229206468135675727981404"
    },
    {
      "z": "2.229206468135675727981404",
      "s": "20078658596798358817540177071367/20000000000000000000000000000000",
      "v": "4006153913999447047060482598197/4000000000000000000000000000000",
      "p": "50348655844192454500023432697239/50000000000000000000000000000000",
      "q": "50270588589449681670693518039667/50000000000000000000000000000000",
      "N": "1605189398819613118239724544356387864592857880658567946999778289/10000000000000000000000000000000000000000000000000000000000000",
      "X": "80819128605914886650672313323217544562860535235838408263321331948839267163353706103046262444071/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "Y": "50270588589449681670693518039667/390625000000000000000000000000",
      "J": 10029057595358243801843755621,
      "bound": "2.229206468135675727981404"
    }
  ],
  "final_matrices": [
    [
      3883434916318410976492736782,
      5941763549053755133445913374,
      4016360405175069604838470943,
      6145925632713824607452932023
    ],
    [
      3675111538177422381906390254,
      5624569415153833293664040644,
      3796727775758173753987808316,
      5811434909041351886978678470
    ],
    [
      3863371480567745730128681998,
      5910846959000521536454774218,
      3996202103131144563146837979,
      6114852651846792501758843116
    ]
  ]
}


==> anc/verify_appendix_a.py <==
"""Rebuild the ten Appendix A certificates using only Python's standard library.

Place appendix_a_data.json beside the script. Run python -B verify_appendix_a.py
for the whole iteration, or add --round 9 to check only the final round.
"""

import argparse
import json
from collections import defaultdict
from fractions import Fraction
from functools import cache
from itertools import combinations_with_replacement, permutations, product
from math import isqrt
from pathlib import Path

S = 10**28
GRID = 10**24
F = Fraction(5573, 2500)
TILT = Fraction(1000001, 1000000)
PORT_BITS = (1 << 0) | (1 << 6)
PHYSICAL = ((1 << 14) - 1) ^ PORT_BITS
SEVEN = PHYSICAL & ((1 << 12) - 1)
BLOCKED = -1
STATES = (1, 2)
IDENTITY = (1, 0, 0, 1)  # Bit 0 represents suffix score zero on a diagonal entry.


def row_descriptor(mask, score):
    """Port values, marked large slots, free scalars, output color and row score."""
    return (
        mask & 1,
        1 - ((mask >> 6) & 1),
        (mask & SEVEN).bit_count(),
        2 - (mask >> 12).bit_count(),
        1 - ((mask >> 12) & 1),
        score,
    )


def compatible_partners(rows, type_ids):
    """Enumerate triples of raw rows and record their ordered partner types."""
    masks = [mask for mask, _ in rows]
    partners = {state: [set() for _ in rows] for state in STATES}
    counts = {state: 0 for state in STATES}
    for i, j, k in combinations_with_replacement(range(len(rows)), 3):
        a, b, c = masks[i], masks[j], masks[k]
        exactly_two = (a & b & ~c) | ((a ^ b) & c)
        if exactly_two & PHYSICAL:
            continue
        if not exactly_two:
            assert i == j == k
        source_state = (a & 1) + (b & 1) + (c & 1)
        target_state = 3 - ((a >> 6) & 1) - ((b >> 6) & 1) - ((c >> 6) & 1)
        if source_state not in counts or source_state != target_state:
            continue
        assert min(type_ids[i], type_ids[j], type_ids[k]) >= 0
        required_score = 4 if source_state == 1 else 2
        assert sum(rows[index][1] for index in (i, j, k)) == required_score
        counts[source_state] += 1
        for own, first, second in set(permutations((i, j, k))):
            partners[source_state][own].add((type_ids[first], type_ids[second]))
    assert counts == {1: 1350, 2: 1350}
    return partners


def companion_tables(state, partners, types, type_ids, heads, head_id, lower, upper):
    """Build the single-row supports and forbidden companion scores for one state."""
    by_type = {}
    steps = []
    for row, partner_types in enumerate(partners):
        row_type = type_ids[row]
        assert (not partner_types) == (row_type == BLOCKED)
        if row_type != BLOCKED:
            assert by_type.setdefault(row_type, partner_types) == partner_types
        step = [0] * 4
        for first_partner, _ in partner_types:
            source, target, _, _, _, score = types[first_partner]
            step[2 * source + target] |= 1 << score
        steps.append(tuple(step))

    triples = set()
    forbidden = {}
    for head, (first, second) in enumerate(heads):
        companion_heads = set()
        for (c, d), (e, f) in product(by_type[first], by_type[second]):
            if (c, e) not in head_id or (d, f) not in head_id:
                continue
            j, k = head_id[c, e], head_id[d, f]
            triples.add(tuple(sorted((head, j, k))))
            # The first companion suffix runs from the end to the start of (c,e).
            suffix_ports = 2 * types[e][1] + types[c][0]
            companion_heads.add((j, k, suffix_ports))
        outside = range(upper[head] + 1, 25) if state == 1 else range(lower[head])
        for score in outside:
            total = (48 if state == 1 else 24) - score
            masks = [0] * 4
            for j, k, ports in companion_heads:
                # The companion scores are w and total-w, each between 0 and 24.
                low, high = max(0, total - 24), min(24, total)
                if state == 1:
                    low = max(low, total - upper[k])
                    high = min(high, upper[j])
                else:
                    low = max(low, lower[j])
                    high = min(high, total - lower[k])
                if low <= high:
                    masks[ports] |= ((1 << (high - low + 1)) - 1) << low
            forbidden[head, score] = tuple(masks)
    assert len(triples) == 468
    if state == 1:
        assert all(sum(upper[h] for h in triple) < 48 for triple in triples)
    else:
        assert all(sum(lower[h] for h in triple) > 24 for triple in triples)
    return steps, forbidden, triples


def check_geometry(data):
    """Verify the raw masks, score assignments and two-row heads before weighting."""
    rows = [(mask, BLOCKED if score is None else score) for mask, score in data["rows"]]
    masks = [mask for mask, _ in rows]
    assert len(set(masks)) == 352 and all(0 <= mask < 1 << 14 for mask in masks)
    assert len({mask & PHYSICAL for mask in masks}) == len(masks)
    descriptors = [row_descriptor(mask, score) for mask, score in rows]
    types = sorted({descriptor for descriptor in descriptors if descriptor[-1] >= 0})
    assert len(types) == 18
    type_number = {descriptor: index for index, descriptor in enumerate(types)}
    type_ids = [type_number.get(descriptor, BLOCKED) for descriptor in descriptors]
    heads = [
        (first, second)
        for first, left in enumerate(types)
        for second, right in enumerate(types)
        if left[1] == right[0]
    ]
    head_id = {pair: index for index, pair in enumerate(heads)}
    lower, upper = data["lower"], data["upper"]
    assert len(heads) == len(lower) == len(upper) == 162
    assert all(0 <= low <= high <= 24 for low, high in zip(lower, upper))
    partners = compatible_partners(rows, type_ids)
    state_data = [
        companion_tables(state, partners[state], types, type_ids, heads, head_id, lower, upper)
        for state in STATES
    ]
    return rows, descriptors, type_ids, head_id, state_data


def quantize(n, den, up):
    """Round a nonnegative rational n/den to the requested integer bound."""
    return (n + den - 1) // den if up else n // den


def buckets(rows, descriptors, indices, steps, mark, ordinary, up, t, selected=None):
    """Sum exact scaled row weights by index, then round each bucket once."""
    slots = 9 if t == 7 else 10
    mark_num, mark_den = mark.as_integer_ratio()
    ord_num, ord_den = ordinary.as_integer_ratio()
    dimension = 7 * slots + 2
    denominator = (mark_den * ord_den) ** slots * F.numerator**dimension
    scale = S * F.denominator**dimension
    numerators = [
        (mark_num * ord_den) ** k * (ord_num * mark_den) ** (slots - k) * scale
        for k in range(slots + 1)
    ]
    sums = defaultdict(int)
    for row_index, ((mask, score), descriptor) in enumerate(zip(rows, descriptors)):
        source, target, marked_slots, free_scalars, output, _ = descriptor
        child = (mask >> 5) & 1
        if (t == 0 and output != selected) or (t == 7 and child != selected):
            continue
        if t <= 1:
            key = (source, target, indices[row_index])
        elif steps is None:
            key = (source, target, score)
        else:
            if score == BLOCKED:
                continue
            key = (source, target, score, steps[row_index])
        marked_exponent = marked_slots - (child if t == 7 else 0)
        sign_exponent = free_scalars - (output if t == 0 else 0)
        sums[key] += numerators[marked_exponent] << sign_exponent
    return {key: quantize(value, denominator, up) for key, value in sums.items()}


@cache
def extend_support(old, step):
    """Compose two-by-two score supports using shifts for adding scores."""
    result = [0] * 4
    for source, middle, target in product(range(2), repeat=3):
        prefix_scores = old[2 * source + middle]
        allowed_scores = step[2 * middle + target]
        for score in range(3):
            if allowed_scores & (1 << score):
                result[2 * source + target] |= prefix_scores << score
    return tuple(result)

def outgoing_edges(table):
    """Index transitions by source port for suffix propagation."""
    outgoing = [[], []]
    for (source, target, *labels), weight in table.items():
        outgoing[source].append((target, *labels, weight))
    return outgoing


def walk_suffix(normal, child, use_companions):
    """Count twelve-step suffixes by final port, score and companion supports."""
    normal_edges = outgoing_edges(normal)
    child_edges = outgoing_edges(child)
    result = {}
    for start in range(2):
        initial_support = IDENTITY if use_companions else ()
        counts = {(start, 0, initial_support): 1}
        for time in range(2, 14):
            edges = child_edges if time == 7 else normal_edges
            next_counts = defaultdict(int)
            for (port, total, support), mass in counts.items():
                if use_companions:
                    for target, score, step, weight in edges[port]:
                        key = (target, total + score, extend_support(support, step))
                        next_counts[key] += mass * weight
                else:
                    for target, score, weight in edges[port]:
                        # A single blocked row marks the whole suffix.
                        combined = BLOCKED if min(total, score) < 0 else total + score
                        next_counts[target, combined, ()] += mass * weight
            counts = next_counts
        result[start] = counts
    return result


def independent_heads(triples, gains):
    """Choose compatible extension heads by the certificate's deterministic rule."""
    conflicts = defaultdict(set)
    for a, b, c in triples:
        for first, second in ((a, b), (a, c), (b, c)):
            conflicts[first].add(second)
            conflicts[second].add(first)
    weight = {head: sum(entries) for head, entries in gains.items()}
    pool = {head for head, total in weight.items() if total > 0 and head not in conflicts[head]}
    selected = set()

    def priority(head):
        competing_weight = sum(weight[neighbor] for neighbor in conflicts[head] & pool)
        return Fraction(weight[head], 1 + competing_weight), weight[head], head

    while pool:
        winner = max(pool, key=priority)
        selected.add(winner)
        pool.difference_update(conflicts[winner], {winner})
    assert all(sum(head in selected for head in triple) <= 1 for triple in triples)
    return selected


def certify_weights(rec, rates):
    """Verify four rational witnesses using the characteristic polynomial at h."""
    z, s, v, p, q = (Fraction(rec[key]) for key in ("z", "s", "v", "p", "q"))
    assert min(z, s, v, p, q) > 0
    beta = z / 3

    def below_root(size, total, h):
        eta, accepted = rates[size]
        return h > 0 and h * (h - beta * eta * total) < beta**2 * eta * accepted

    D = 12 + 44 * s
    assert below_root(252, Fraction(251, 22), s**251)
    assert below_root(641, 640 / D, v**640)
    N = 48 + 2 * D * v
    x, y = (4 + 4 * z) / N, Fraction(1, 16)
    eta, accepted = rates[183]
    mixed_sum = 3 * x + 180 * y
    U = beta * eta * mixed_sum
    R = accepted / (eta * mixed_sum)
    assert below_root(144, 137 * x + 6 * y, p**137 * q**6)
    assert below_root(182, 3 * R + 178 * y, p**9 * q**718 / U**3)
    X, Y = N * p, 128 * q
    assert (N, X, Y) == tuple(Fraction(rec[key]) for key in ("N", "X", "Y"))
    return X, Y


def opening_weights(first, second, head_ids):
    """Join the first two row tables by their common port."""
    opening = defaultdict(int)
    for (source, middle, first_type), left in first.items():
        for (other_middle, target, second_type), right in second.items():
            if middle != other_middle:
                continue
            if min(first_type, second_type) < 0:
                head = BLOCKED
            else:
                head = head_ids[first_type, second_type]
            opening[source, target, head] += left * right
    return opening


def sum_closed_walks(opening, suffix, lower, upper, forbidden):
    """Separate accepted base mass from gains indexed by extension head.

    The suffix must return to the opening's source. For an extension, every
    achievable companion score must avoid the forbidden mask at the same ports.
    """
    base_mass = 0
    gains = defaultdict(int)
    for (source, middle, head), head_weight in opening.items():
        if forbidden is not None and head == BLOCKED:
            continue
        for (target, score, support), suffix_weight in suffix[middle].items():
            if target != source:
                continue
            if forbidden is None:
                if head == BLOCKED or score == BLOCKED or lower[head] <= score <= upper[head]:
                    base_mass += head_weight * suffix_weight
            else:
                tested = forbidden.get((head, score))
                if tested is not None and not any(x & y for x, y in zip(support, tested)):
                    gains[head] += head_weight * suffix_weight
    return base_mass, gains


def matrices(data, geometry, rates, rec):
    """Construct P0, P1 and P2 with shared untilted head selections."""
    rows, descriptors, type_ids, head_ids, state_data = geometry
    lower, upper = data["lower"], data["upper"]
    X, Y = certify_weights(rec, rates)
    prices = (
        (X, 64 + Y),
        (X / TILT**718, 64 + Y * TILT**9),
        (X * TILT**6, 64 + Y / TILT**137),
    )
    selections = []
    result = []
    for matrix_index, (mark, ordinary) in enumerate(prices):
        up = matrix_index != 0

        def table(time, selected=None, steps=None):
            return buckets(rows, descriptors, type_ids, steps, mark, ordinary, up, time, selected)

        def close(raw_mass):
            # Fourteen rounded factors carry S**14 and the row denominators
            # carry f**1001. Report one factor of S and only f**1000.
            return quantize(raw_mass * F.numerator, S**13 * F.denominator, up)

        second = table(1)
        openings = [opening_weights(table(0, output), second, head_ids) for output in range(2)]
        matrix = [0] * 4
        for mode in (0, 1, 2):
            # Mode zero is the base family. Modes one and two are disjoint extensions.
            if mode == 0:
                steps, forbidden, triples = None, None, None
            else:
                steps, forbidden, triples = state_data[mode - 1]
            regular = table(2, steps=steps)
            gains = defaultdict(lambda: [0] * 4)
            for child in range(2):
                special = table(7, child, steps)
                suffix = walk_suffix(regular, special, mode != 0)
                for output, opening in enumerate(openings):
                    entry = 2 * output + child
                    base_mass, by_head = sum_closed_walks(opening, suffix, lower, upper, forbidden)
                    if mode == 0:
                        matrix[entry] = close(base_mass)
                    else:
                        for head, mass in by_head.items():
                            gains[head][entry] += mass
            if mode != 0:
                if not up:
                    selections.append(independent_heads(triples, gains))
                chosen = selections[mode - 1]
                for entry in range(4):
                    matrix[entry] += close(sum(gains[head][entry] for head in chosen))
        result.append(matrix)
    return result, selections


def root_floor(P):
    """Floor the larger eigenvalue of a nonnegative two-by-two matrix."""
    a, b, c, d = P
    return (a + d + isqrt((a - d) ** 2 + 4 * b * c)) // 2


def below(mat, U):
    """Test the strict upper bound U on the larger eigenvalue using integers."""
    a, b, c, d = mat
    return U > max(a, d) and (U - a) * (U - d) > b * c


def main():
    if not __debug__:
        raise SystemExit("Enable assertions by omitting -O and -OO.")
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--round", type=int, choices=range(10), dest="round_id")
    args = parser.parse_args()

    data_file = Path(__file__).with_name("appendix_a_data.json")
    data = json.loads(data_file.read_bytes())
    rates = {int(size): tuple(map(Fraction, pair)) for size, pair in data["node_rates"].items()}
    geometry = check_geometry(data)
    rounds = data["rounds"]
    assert len(rounds) == 10 and Fraction(rounds[0]["z"]) == 2
    for number, record in enumerate(rounds):
        seed = Fraction(record["z"])
        if number == 1:
            assert seed == Fraction("2.20") < Fraction(rounds[0]["bound"])
        elif number > 1:
            assert seed == Fraction(rounds[number - 1]["bound"])
        if args.round_id not in (None, number):
            continue

        matrices_for_round, selected = matrices(data, geometry, rates, record)
        main_matrix, lower_tail, upper_tail = matrices_for_round
        root = root_floor(main_matrix)
        assert root == record["J"]
        assert all(entry > 0 for matrix in matrices_for_round for entry in matrix)
        assert below(lower_tail, root) and below(upper_tail, root)

        # Compare both consecutive grid points to the same exact power.
        scaled_bound = Fraction(record["bound"]) * GRID
        assert scaled_bound.denominator == 1
        u = scaled_bound.numerator
        central = root * (F.numerator * GRID) ** 1000
        assert S * (F.denominator * u) ** 1000 < central < S * (F.denominator * (u + 1)) ** 1000
        print("Round", number, "J =", root, "certified bound", record["bound"], flush=True)
        if number == 9:
            # All twelve integer entries are required inputs to this cross-check.
            assert matrices_for_round == data["final_matrices"]
            assert below(lower_tail, 94862606 * (S // 10**8))
            assert below(upper_tail, 99779227 * (S // 10**8))
            print("I1, I2 cardinalities:", *(len(heads) for heads in selected))
            for name, matrix in zip(("P0", "P1", "P2"), matrices_for_round):
                print(name, matrix)
    print("All requested checks passed.", flush=True)


if __name__ == "__main__":
    main()

